Using gravitational waves and multi-messenger Astronomy to reverse-engineer the properties of galactic nuclei

Active galactic nuclei (AGN) are powered by accretion disks onto supermassive black holes in the the centers of galaxies. AGN are believed to play important roles in the evolution of both supermassive black holes and their host galaxies over cosmic time. AGN and the nuclear star clusters (NSCs) that interact with them remain unresolved with present and planned telescopes. As a result, the properties of AGN and NSCs are highly uncertain. Here we review how binary black hole (BBH) mergers can occur in AGN disks and how both the gravitational wave (GW) and electromagnetic wave (EM) properties of such mergers allow us to reverse-engineer the properties of AGN disks and NSCs over cosmic time. We point out that the feature in the BBH mass spectrum around $\sim 35M_{\odot}$ is an excellent probe of hierarchical merger models. Likewise constraints on the spins of upper-mass gap BH ($\gtrsim 50M_{\odot}$) test the AGN channel. The effective spin ($\chi_{\rm eff}$) distribution, including asymmetry, islands of structure and magnitudes are excellent tests of AGN model predictions. We also argue, that the rate of AGN-driven BBH mergers as a function of redshift should scale slightly shallower than the AGN number density, at least out to redshifts of $\sim 2$, and should turnover at the same redshift as the AGN number density. Finally, we emphasize a determination of an AGN fraction of observed BBH mergers ($f_{\rm BBH,AGN}$), \emph{regardless of the actual value}, allows us to infer the average properties of AGN disks and NSCs out to high redshift.

==> figures/rates_vs_z.py <==
#!/usr/bin/env python3
import numpy as np
import matplotlib.pyplot as plt

#SI units
Msun=1.99e30 #kg per solar mass
Rsun=6.95e8 #meters per solar radius
G=6.67e-11
c=3e8
sigma_SB=5.7e-8 #stefan-boltzmann const
yr=3.15e7 #seconds per year
pc=3.086e16 #meters per parsec
AU=1.496e11 #meters per AU
h=6.626e-34 #planck const
kB=1.38e-23 #boltzmann const
m_p=1.67e-27 #mass of proton
sigma_T=6.65e-29 #Thomson xsec
PI=3.1415926
m_per_nm=1.0e-9

def main():
    """Dumb plotting routine for CQG paper, params for AGN fraction from Ueda++14
    """
    zc1_45=1.86
    zc1_44=1.85
    zc1_43=1.84
    p1_45=5.62
    p1_44=4.78
    p1_43=3.94
    
    # set redshift range & phi arrays
    z = np.arange(0.0, 2.0, 0.01)
    phi_45 = np.zeros(len(z))
    phi_44 = np.zeros(len(z))
    phi_43 = np.zeros(len(z))
    
    for i in range(len(z)):
        if (z[i]<=zc1_45):
                phi_45[i] = pow(1.0+z[i], p1_45)
        else:
                phi_45[i] = pow((1.0+zc1_45), p1_45) * pow(((1.0+z[i])/(1.0+zc1_45)), -1.5)
        if (z[i]<=zc1_44):
                phi_44[i] = pow(1.0+z[i], p1_44)
        else:
                phi_44[i] = pow((1.0+zc1_44), p1_44) * pow(((1.0+z[i])/(1.0+zc1_44)), -1.5)
        if (z[i]<=zc1_43):
                phi_43[i] = pow(1.0+z[i], p1_43)
        else:
                phi_43[i] = pow((1.0+zc1_43), p1_43) * pow(((1.0+z[i])/(1.0+zc1_43)), -1.5)

    # madau-dickinson SFR (eqn 15)
    psi = pow(1.0 + z, 2.7)

    # LIGO dependence per GWTC-3 rates & pops paper
    R_LIGO = pow(1.0 + z, 2.9)

    # Antonini, Silk & Barausse show M(NSC) increasing or decreasing by ~10x
    #   between z=0-2, for combined NSC+MBH systems so
    log_ASB_M_NSC_dec = 0.0 + (0.5 * z)
    log_ASB_M_NSC_inc = 1.0 - (0.5 * z)

    # Generozov++ shows little variation, up or down by factor of 2 at most
    log_gen_M_NSC_dec = 0.0 + (0.15 * z)
    log_gen_M_NSC_inc = 0.5 - (0.15 * z)

    #BEGIN DISPLAY INPUTS:
    #divide display box for graphs
    #params for axes
    #format=left, bottom, width, height
    #rect1=0.1,0.1,0.75,0.75
    
    #make figure
    fig=plt.figure()

    # create bottom figure
    ax1 = plt.subplot(2,1,2)
    #add axes & label them
    plt.xlim(0.0,2.0)
    plt.ylim(0.9,3.8)
    plt.ylabel(r"$log(\phi)$")
    plt.xlabel(r"$z$")
    
    stylecycle=['solid', 'dashed', 'dotted']
    
    plt.plot(z, np.log10(phi_45)+log_ASB_M_NSC_inc, color='k', ls=stylecycle[0], linewidth=2, label='45')
    plt.plot(z, np.log10(phi_44)+log_ASB_M_NSC_inc, color='k', ls=stylecycle[1], linewidth=2, label='44')
    plt.plot(z, np.log10(phi_43)+log_ASB_M_NSC_inc, color='k', ls=stylecycle[2], linewidth=2, label='43')
    plt.plot(z, np.log10(psi)+1.0, color='b', ls=stylecycle[0], linewidth=2, label='SFR')
    plt.plot(z, np.log10(R_LIGO)+1.0, color='r', ls=stylecycle[0], linewidth=2, label='LVK Rate')

    # create top figure
    ax2 = plt.subplot(2,1,1)

    plt.ylabel(r"$log(\phi)$")
    plt.xlim(0.0,2.0)
    plt.ylim(0.9,3.8)

    plt.plot(z, np.log10(phi_45)+1.0, color='k', ls=stylecycle[0], linewidth=2, label='45')
    plt.plot(z, np.log10(phi_44)+1.0, color='k', ls=stylecycle[1], linewidth=2, label='44')
    plt.plot(z, np.log10(phi_43)+1.0, color='k', ls=stylecycle[2], linewidth=2, label='43')
    plt.plot(z, np.log10(psi)+1.0, color='b', ls=stylecycle[0], linewidth=2, label='SFR')
    plt.plot(z, np.log10(R_LIGO)+1.0, color='r', ls=stylecycle[0], linewidth=2, label='LVK Rate')

    # create legend
    plt.legend(title=r'$log(L_{X})$', loc='upper left')

    # suppress the x axis labels for the top plot, and kill the whitespace
    ax2.set_xticklabels([])
    fig.subplots_adjust(hspace=0)
    
    plt.savefig('rates_vs_z.png')
    plt.savefig('rates_vs_z.pdf')



if __name__ == "__main__":
    main()

